Saturated random packing built of arbitrary polygons under random sequential adsorption protocol

Random packings and their properties are a popular and active field of research. Numerical algorithms that can efficiently generate them are useful tools in their study. This paper focuses on random packings produced according to the random sequential adsorption (RSA) protocol. Developing the idea presented in [G. Zhang, Phys. Rev. E {\bf 97}, 043311 (2018)], where saturated random packings built of regular polygons were studied, we create an algorithm that generates strictly saturated packings built of any polygons. Then, the algorithm was used to determine the packing fractions for arbitrary triangles. The highest mean packing density, $0.552814 \pm 0.000063$, was observed for triangles of side lengths $0.63:1:1$. Additionally, microstructural properties of such packings, kinetics of their growth as well as distributions of saturated packing fractions and the number of RSA iterations needed to reach saturation were analyzed.

==> suplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78027,       1451]
NotebookOptionsPosition[     77506,       1434]
NotebookOutlinePosition[     77841,       1449]
CellTagsIndexPosition[     77798,       1446]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "data", " ", "contains", " ", "list", " ", "with", " ", "parameters", " ",
      "a"}], ",", " ", "b", ",", " ", 
    RowBox[{"mean", " ", "packing", " ", "ftaction"}], ",", " ", 
    RowBox[{
    "standard", " ", "deviation", " ", "of", " ", "the", " ", "mean", " ", 
     "packing", " ", "fraction"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"data", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.1", ",", "1.", ",", "0.500906", ",", "0.000098867"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.", ",", "0.52462", ",", "0.0000725899"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.186", ",", "1.052", ",", "0.51791", ",", "0.0000732508"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.3", ",", "1.", ",", "0.537624", ",", "0.0000589533"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.295", ",", "1.051", ",", "0.534993", ",", "0.0000676083"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.262", ",", "1.108", ",", "0.523194", ",", "0.0000620361"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.4", ",", "1.", ",", "0.545607", ",", "0.0000644297"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.4", ",", "1.049", ",", "0.544367", ",", "0.0000622567"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.383", ",", "1.104", ",", "0.539364", ",", "0.0000644777"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.34", ",", "1.17", ",", "0.525429", ",", "0.0000606156"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "1.", ",", "0.550011", ",", "0.0000550059"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.504", ",", "1.046", ",", "0.549478", ",", "0.000054215"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.495", ",", "1.099", ",", "0.54725", ",", "0.0000543308"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.471", ",", "1.162", ",", "0.541569", ",", "0.0000522889"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.424", ",", "1.238", ",", "0.52628", ",", "0.0000586242"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.6", ",", "1.", ",", "0.552423", ",", "0.000060238"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.605", ",", "1.043", ",", "0.551802", ",", "0.0000549774"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.602", ",", "1.093", ",", "0.549959", ",", "0.000055097"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.589", ",", "1.152", ",", "0.549094", ",", "0.000054653"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.562", ",", "1.223", ",", "0.542947", ",", "0.0000590974"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.515", ",", "1.312", ",", "0.526978", ",", "0.0000523771"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "1.", ",", "0.552166", ",", "0.0000576956"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.706", ",", "1.04", ",", "0.552366", ",", "0.0000586478"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.706", ",", "1.086", ",", "0.552603", ",", "0.0000640791"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "1.141", ",", "0.552091", ",", "0.0000547274"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.685", ",", "1.206", ",", "0.550066", ",", "0.0000590407"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.66", ",", "1.288", ",", "0.543738", ",", "0.0000540869"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.617", ",", "1.394", ",", "0.527536", ",", "0.0000560409"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "1.", ",", "0.548383", ",", "0.0000552763"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.805", ",", "1.036", ",", "0.549134", ",", "0.0000587632"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.807", ",", "1.078", ",", "0.550487", ",", "0.0000615146"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.805", ",", "1.128", ",", "0.551618", ",", "0.0000516923"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.798", ",", "1.188", ",", "0.551996", ",", "0.0000616278"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.786", ",", "1.262", ",", "0.550344", ",", "0.0000539794"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.765", ",", "1.358", ",", "0.54456", ",", "0.0000463799"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.73", ",", "1.485", ",", "0.528284", ",", "0.000058194"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "1.", ",", "0.539801", ",", "0.0000595377"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.903", ",", "1.032", ",", "0.541274", ",", "0.0000677001"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.905", ",", "1.07", ",", "0.544638", ",", "0.0000580856"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.905", ",", "1.114", ",", "0.54757", ",", "0.0000613466"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.903", ",", "1.168", ",", "0.549853", ",", "0.0000555267"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.898", ",", "1.235", ",", "0.55122", ",", "0.0000597381"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.891", ",", "1.319", ",", "0.550332", ",", "0.0000573124"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.878", ",", "1.431", ",", "0.545126", ",", "0.0000585488"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.857", ",", "1.586", ",", "0.529329", ",", "0.0000506588"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.", ",", "0.525818", ",", "0.0000594013"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.027", ",", "0.530643", ",", "0.0000576208"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.06", ",", "0.535624", ",", "0.0000573926"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.099", ",", "0.540482", ",", "0.0000570233"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.147", ",", "0.544877", ",", "0.0000597276"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.206", ",", "0.54856", ",", "0.0000576771"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.377", ",", "0.550354", ",", "0.0000559708"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.508", ",", "0.545844", ",", "0.0000522946"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.696", ",", "0.530606", ",", "0.0000561981"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.65", ",", "1.05", ",", "0.552606", ",", "0.0000608303"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.65", ",", "1.15", ",", "0.551118", ",", "0.0000546586"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.75", ",", "1.05", ",", "0.551676", ",", "0.000055836"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.75", ",", "1.15", ",", "0.552252", ",", "0.0000600852"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.15", ",", "1.", ",", "0.514859", ",", "0.000154031"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.25", ",", "1.", ",", "0.532034", ",", "0.0000704804"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.35", ",", "1.", ",", "0.542176", ",", "0.000055181"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "1.", ",", "0.548103", ",", "0.0000511348"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.55", ",", "1.", ",", "0.551549", ",", "0.0000519426"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.6", ",", "1.", ",", "0.552423", ",", "0.000060238"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.61", ",", "1.", ",", "0.552561", ",", "0.00005128"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0.62", ",", "1.", ",", "0.552661", ",", "0.0000559862"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.63", ",", "1.", ",", "0.552776", ",", "0.0000533643"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.64", ",", "1.", ",", "0.552758", ",", "0.0000573556"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.65", ",", "1.", ",", "0.552623", ",", "0.0000559016"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.75", ",", "1.", ",", "0.550817", ",", "0.0000615976"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.85", ",", "1.", ",", "0.544768", ",", "0.0000552293"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.95", ",", "1.", ",", "0.533683", ",", "0.0000498758"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.05", ",", "0.53432", ",", "0.0000576443"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.15", ",", "0.545131", ",", "0.0000505846"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.25", ",", "0.550088", ",", "0.0000538458"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.3", ",", "0.550847", ",", "0.0000559606"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.31", ",", "0.550886", ",", "0.0000534206"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.32", ",", "0.550831", ",", "0.0000562357"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.33", ",", "0.550876", ",", "0.0000564473"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.35", ",", "0.550753", ",", "0.000061551"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.4", ",", "0.549947", ",", "0.0000694204"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.45", ",", "0.548454", ",", "0.0000488028"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.55", ",", "0.5432", ",", "0.0000587827"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.6", ",", "0.539681", ",", "0.0000582698"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.65", ",", "0.535423", ",", "0.0000620514"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.75", ",", "0.522941", ",", "0.0000612528"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.8", ",", "0.512632", ",", "0.0000648102"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "1.85", ",", "0.498487", ",", "0.000066865"}], 
       "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.765885142903084*^9, 3.765885145919509*^9}, {
   3.765885187099403*^9, 3.765885257788876*^9}, {3.765885289042357*^9, 
   3.765886347244685*^9}, {3.765886537598968*^9, 3.765886538658167*^9}, {
   3.765886598362335*^9, 3.765886608726861*^9}, 3.765886676993085*^9, 
   3.765888106258431*^9, 3.7659527421781282`*^9, 3.7660341731893797`*^9, 
   3.7661136593712263`*^9, {3.7663222475959673`*^9, 3.766322283717046*^9}, {
   3.766322386081285*^9, 3.7663223880680933`*^9}, {3.766322644189996*^9, 
   3.76632264656596*^9}, {3.76632277398415*^9, 3.766322845179843*^9}, 
   3.766322901508032*^9, 3.76632317092715*^9, {3.766323367021923*^9, 
   3.76632336958632*^9}, {3.766323506981803*^9, 3.766323512894185*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f73e8631-f547-4a8b-8b1d-90b1f16c436c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"packingFraction", " ", "=", " ", 
    RowBox[{"data", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";", 
   RowBox[{"ListPlot3D", "[", 
    RowBox[{"packingFraction", ",", " ", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"715.`", ",", "Automatic"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "\[Theta]"}], "}"}]}], ",", " ", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", "Large", "}"}]}], ",", " ", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3.1"}], ",", 
        RowBox[{"-", "0.9"}], ",", "1.0"}], "}"}]}], ",", " ", 
     RowBox[{"ViewProjection", "\[Rule]", "\"\<Orthographic\>\""}]}], "]"}]}],
   "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7658088020272207`*^9, 3.76580881040178*^9}, {
   3.765808854792818*^9, 3.765808877639409*^9}, 3.7658089080962954`*^9, {
   3.7658089520995626`*^9, 3.765808960056488*^9}, 3.765809061706195*^9, 
   3.765886355322824*^9, {3.765888243742921*^9, 3.7658883219019547`*^9}, {
   3.766034268284696*^9, 3.766034288320451*^9}, {3.766034361902437*^9, 
   3.7660344129490557`*^9}, {3.7660344503432503`*^9, 
   3.7660344546065283`*^9}, {3.7660345130219917`*^9, 3.766034602362343*^9}, {
   3.766034679650778*^9, 3.766034691918811*^9}, {3.766035036791266*^9, 
   3.7660350380251837`*^9}, {3.766322297116186*^9, 3.7663223597173157`*^9}, {
   3.766322394201392*^9, 3.766322444003359*^9}, {3.766322488176085*^9, 
   3.766322488676264*^9}, {3.766322674416729*^9, 3.76632267477675*^9}, {
   3.766323241319416*^9, 3.766323241322405*^9}, {3.766323448455618*^9, 
   3.766323464213422*^9}, 3.7663235161840973`*^9, {3.766323622335112*^9, 
   3.766323630578616*^9}, 3.7663236915584917`*^9, 3.7663237412468557`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"d104a6ca-22ee-4ca7-97c3-0d671ef1eb5f"],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx1Wgk0Vt3XLzJUmtSrSYmK0KRBpOyQQgNpMGUqlaFQqVQUUpQoKpmJypAh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   "], {{
     {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNl3fUz1Ucx+/9SsgjOyPr4UGyMpKRcIxQRpS9d4VHaVAqM5LqWK1jZZbR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          "]], 
         Polygon3DBox[CompressedData["
1:eJwtl3n0kFURhu/9WASBn6yCCyi4gAEJKiXYxiKYosaigUjsRIKIhZEZWVlY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          "]], Polygon3DBox[CompressedData["
1:eJxNlHdsj0EYx9/3FYQQYoSKoIlqqVlRxIhdK9TPbq3U3iNWU6O0qhoiIgi1
UntEQlVJjdiUxmiNtkaj9qxdjeDzzd0f/vjk+d737n3v7rnnzj9qpm+G5zjO
ECgN+1zHWUlcAQlQg85LeBdhIpzHa4O3FN0S/RPqoIvgNDoDaqHDiCdhJnoG
DOCbD7Sj0YsgBiLx/uItd80/r6GvwlHHzBmMtw1dDY5AY9oZ+CnoLZAMAXid
4A76Dn2d0V0gFt0H7xcUw2vaN+Ay+qL+D6GMe4n3HT0QPQgGQybeGbsX7SkE
z6c9wEcoDWM8878r9GfBTeiA9xDvEboAnkIY3iy8BujaxMfE2cQcyIYP4EFX
xiUR67pmzVr7KvQw/KEwHH7jvcXLgkybK+WsLX0FeJ/Q2ZAD7fAO4iWh0zW3
1kO7h2fW0BN6wQPlBI7ZPWgvgYyZhFcPXYF4kHiOuAnKoBfBFOWf9l3XzKec
65x13vfgvmP2FIeOV9v60qq1DXbeVHQe5EI3xj/H+4Juj05Hn4RceKb14i1A
L4RCeXACdtjx/XSe6FfwDh7RNxbS0E09uy54BT8cc9Yxth6L4SccsDkbRd9I
GAHv8Frhvdd30Bx20a6uurG1q3txAa4rj3jX4Ko95/t2fu1d+bgNoXjrifnw
xjFr13ofw1wI0llrTniiMVCCrk8MJ64mdoTpfPfdrkkXeS1xIP2NiI5r1lyi
uwqj6T9EPKw+3Rudl2f2XWxzrZxfgeOayzN7kG7imXrVfo7DZryt9g76e+Ye
JltPdzaNMUdgDdrPM2dVaN+BcMiz+/Z5Zj1al2q4CK8m3hJ0iM3Bc5hPe7ju
g3JD/368M+hTsPO/tSrvOq8/eEFEH3EZ8Rs0hcYwCG8d8brqB92Mb5tDC5js
me8CIQC+wgTPnIPW09sxb9144jiIVO1BZbxKjFts78cc5cE1b8lZ+97o3WnN
mEi8CEiA8tAQbzTRj/6yumfEVNfce9VxsGPOXm9Ab50zeimUg76uyeVr9AvH
1L9qKULjYYzeJajimnPSGentTIT99i7pTk2krx7xM1T1zP9jIR724KVAtL33
U/UuMCZRdaf6hIf2LdkNyx3zD323F24J1ZA9g/70jaUdBdVUx8RpsB09jxgH
FSGc9kYYhR4JpfRuueaNzbdvht6O7vzvH3U27S0=
          "]], 
         Polygon3DBox[CompressedData["
1:eJwt0b0rRXEYwPHDgEQXReSlvKwSG8Isb7lhQJTC4G1QBrIo3YHNSwYxGIQY
JEriMkjhhv/AwkpJmfjc3OHb8znP73ROp1M6NBWeTA6CIFcpukkKgiPzQFEu
dliiBh43282QsypzwvWv2aT4Q77Nak3xjjnvvhBnaYa37TaVzhHNaVYZzs/s
t7mc37mSb82neNxh/8XdvGheaJfX1cOdCiuiTEXtr3SuYden2uIyz3nj78S7
rvmQ93TJverTqz7s6t3zwhXcb55og1d1zNnOc1SrO7sHuzqOcYxbEh7j6fhz
udXuh2s0wPvmkv0gb/AIp3KaRrnZrogL1cUrdmuJ9zfZNeqR7+1e9Bz/Ji1z
fvL/t3xyAecm/kWbXYcWOM/uD0QfP8A=
          "]], 
         Polygon3DBox[{{523, 103, 409, 331, 112, 115, 413}, {610, 168, 349, 
          495, 264, 172, 448}}]}],
       Lighting->"Neutral"]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwd0csuA1EcwOEzdVvYEFER6cKiW3cSetO7u6rrwobEsryBy0JCEBU8Qh/C
k/Rx6psufvP9z5mZTHJm9vqueRuFEG50qYzi9brLhjLKKqe8CuppM34oEUKR
EUtMsMwBVjjIKodY4zDr/NGF18/1az7jN9f4zFN+8YRtHvOTq3xikx884ore
zQ0e6kBv1vvc06t5l49c5gN3uKR78yIX9GLe5rzmtKWUvTS7qmvGOsU/1TRt
nWRHVVVUVklFTbk/xoJG4+8pr0n7I2wpp4n4rHilrMaj/tH2/8c/WLUfQA==

       "],
       VertexColors->None]}, 
     {GrayLevel[0.2], 
      Line3DBox[{382, 374, 586, 370, 566, 459, 573, 360, 447, 553, 347, 449, 
       613, 351, 435, 608, 338, 444, 609, 343, 538, 340, 539, 421, 531, 335, 
       333, 528, 527, 413, 523, 329, 408, 407, 411, 417, 314},
       VertexColors->None], 
      Line3DBox[{383, 496, 614, 478, 372, 551, 453, 580, 361, 612, 391, 357, 
       563, 352, 550, 495, 349, 552, 344, 529, 434, 540, 422, 420, 534, 533, 
       415, 419, 412, 524, 418, 315},
       VertexColors->None], 
      Line3DBox[{384, 488, 598, 373, 581, 472, 583, 362, 565, 564, 359, 451, 
       541, 448, 610, 445, 345, 530, 436, 545, 424, 535, 423, 334, 620, 316},
       VertexColors->None], 
      Line3DBox[{385, 491, 604, 602, 378, 596, 595, 377, 367, 466, 571, 480, 
       427, 607, 505, 513},
       VertexColors->None], 
      Line3DBox[{389, 464, 387, 579, 468, 455, 548, 440, 484, 431, 509, 517},
       VertexColors->None], 
      Line3DBox[{392, 471, 582, 369, 368, 562, 458, 567, 358, 611, 390, 346, 
       446, 554, 350, 544, 494, 337, 342, 543, 341, 532, 414, 336, 526, 525, 
       330, 332, 522, 521, 331, 409, 520, 519, 328, 406, 410, 416, 313},
       VertexColors->None], 
      Line3DBox[{393, 394, 615, 375, 585, 584, 371, 363, 570, 460, 568, 452, 
       542, 450, 556, 555, 437, 549, 443, 501, 621, 317},
       VertexColors->None], 
      Line3DBox[{395, 616, 498, 497, 376, 473, 589, 588, 587, 462, 569, 461, 
       574, 353, 560, 559, 356, 339, 502, 622, 318},
       VertexColors->None], 
      Line3DBox[{396, 489, 601, 599, 476, 590, 474, 592, 365, 577, 465, 575, 
       354, 561, 457, 425, 503, 623, 511},
       VertexColors->None], 
      Line3DBox[{397, 617, 499, 490, 600, 477, 475, 594, 593, 366, 578, 576, 
       364, 479, 426, 606, 504, 512},
       VertexColors->None], 
      Line3DBox[{399, 492, 605, 603, 379, 597, 486, 546, 348, 481, 536, 428, 
       506, 514},
       VertexColors->None], 
      Line3DBox[{400, 619, 618, 398, 386, 380, 487, 547, 438, 482, 537, 429, 
       507, 515},
       VertexColors->None], 
      Line3DBox[{401, 500, 591, 463, 493, 467, 557, 454, 439, 572, 483, 430, 
       508, 516},
       VertexColors->None], 
      Line3DBox[{403, 388, 469, 558, 456, 441, 485, 432, 510, 518},
       VertexColors->None], Line3DBox[{404, 402, 433, 381, 442, 355, 470, 405},
       VertexColors->None]}, 
     {GrayLevel[0.2], Line3DBox[{92, 271, 93, 94, 104, 119, 313},
       VertexColors->None], 
      Line3DBox[{97, 272, 101, 520, 103, 523, 114, 124, 106, 121, 315},
       VertexColors->None], 
      Line3DBox[{109, 274, 90, 522, 113, 116, 528, 118, 533, 133, 135, 123, 
       620, 317},
       VertexColors->None], 
      Line3DBox[{126, 108, 99, 526, 111, 128, 132, 539, 540, 148, 152, 545, 
       155, 549, 163, 304, 622, 319},
       VertexColors->None], 
      Line3DBox[{63, 129, 532, 117, 131, 538, 147, 149, 529, 530, 153, 156, 
       157, 555, 175, 559, 182, 137, 305, 623, 320},
       VertexColors->None], 
      Line3DBox[{165, 146, 260, 544, 261, 608, 151, 263, 550, 264, 172, 541, 
       542, 177, 199, 202, 574, 575, 209, 576, 211, 239, 139, 607, 307, 322},
       VertexColors->None], 
      Line3DBox[{185, 166, 265, 611, 266, 553, 170, 268, 612, 269, 192, 565, 
       194, 201, 570, 206, 587, 229, 232, 592, 593, 237, 595, 245, 546, 158, 
       241, 537, 141, 309, 324},
       VertexColors->None], 
      Line3DBox[{215, 184, 188, 562, 190, 196, 566, 198, 205, 551, 179, 218, 
       581, 220, 224, 585, 226, 589, 231, 235, 599, 600, 251, 293, 295, 253, 
       602, 603, 255, 297, 618, 299, 301, 207, 257, 213, 557, 180, 548, 160, 
       243, 143, 311, 326},
       VertexColors->None], 
      Line3DBox[{273, 91, 100, 519, 102, 95, 105, 120, 314},
       VertexColors->None], 
      Line3DBox[{275, 96, 89, 521, 112, 115, 527, 125, 107, 524, 122, 316},
       VertexColors->None], 
      Line3DBox[{277, 276, 98, 525, 110, 127, 531, 130, 534, 134, 535, 136, 
       154, 162, 303, 621, 318},
       VertexColors->None], 
      Line3DBox[{279, 145, 278, 280, 259, 543, 150, 167, 609, 262, 552, 168, 
       610, 171, 174, 556, 176, 560, 561, 183, 138, 606, 306, 321},
       VertexColors->None], 
      Line3DBox[{281, 164, 267, 554, 169, 173, 613, 270, 563, 186, 191, 564, 
       193, 568, 200, 569, 203, 210, 577, 578, 212, 571, 240, 536, 140, 308, 
       323},
       VertexColors->None], 
      Line3DBox[{283, 282, 187, 189, 567, 195, 197, 573, 204, 178, 580, 217, 
       219, 583, 223, 584, 225, 588, 230, 590, 233, 594, 238, 596, 597, 246, 
       547, 159, 572, 242, 142, 310, 325},
       VertexColors->None], 
      Line3DBox[{285, 284, 221, 582, 216, 222, 227, 586, 228, 234, 236, 614, 
       286, 247, 598, 248, 249, 287, 615, 288, 289, 616, 290, 291, 292, 250, 
       601, 252, 294, 617, 296, 254, 604, 605, 256, 298, 619, 300, 302, 591, 
       208, 258, 579, 214, 558, 181, 161, 244, 144, 312, 327},
       VertexColors->None]}, {}, {}}},
   VertexColors->CompressedData["
1:eJzVmvc7luH//0WF0KZFSioZJZGRetpJRFIhIpES0ZJklErIyiojEQ0jGRkJ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    "],
   VertexNormals->CompressedData["
1:eJx1W3c0V///N4siEjLSIBGRmVJ6RpSkgZQVQkoqe2UkMit7Z++993rZmxAl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    "]],
  Axes->True,
  AxesLabel->{
    FormBox["a", TraditionalForm], 
    FormBox["b", TraditionalForm], 
    FormBox["\[Theta]", TraditionalForm]},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{715., Automatic},
  LabelStyle->{Large},
  Lighting->"Neutral",
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{0.1, 1.}, {1., 1.85}, {0.498487, 0.552776}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-3.1, -0.9, 1.},
  ViewProjection->"Orthographic"]], "Output",
 CellChangeTimes->{
  3.766323418147181*^9, {3.766323503838675*^9, 3.766323517067525*^9}, 
   3.7663236356641607`*^9, 3.766323695505082*^9, {3.766323728051642*^9, 
   3.766323762089082*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"2bedbd31-964e-417b-9a9c-bc80c21f9277"]
}, Open  ]]
},
WindowSize->{1132, 852},
WindowMargins->{{65, Automatic}, {49, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 11517, 289, 722, "Input",ExpressionUUID->"f73e8631-f547-4a8b-8b1d-90b1f16c436c"],
Cell[CellGroupData[{
Cell[12100, 313, 2105, 41, 101, "Input",ExpressionUUID->"d104a6ca-22ee-4ca7-97c3-0d671ef1eb5f"],
Cell[14208, 356, 63282, 1075, 459, "Output",ExpressionUUID->"2bedbd31-964e-417b-9a9c-bc80c21f9277"]
}, Open  ]]
}
]
*)


